Vortex arrays and ciliary tangles underlie the feeding-swimming tradeoff in starfish larvae

Many marine invertebrates have larval stages covered in linear arrays of beating cilia, which propel the animal while simultaneously entraining planktonic prey. These bands are strongly conserved across taxa spanning four major superphyla, and they are responsible for the unusual morphologies of many invertebrate larvae. However, few studies have investigated their underlying hydrodynamics. Here, we study the ciliary bands of starfish larvae, and discover a beautiful pattern of slowly-evolving vortices that surrounds the swimming animals. Closer inspection of the bands reveals unusual ciliary "tangles" analogous to topological defects that break up and re-form as the animal adjusts its swimming stroke. Quantitative experiments and modeling demonstrate that these vortices create a physical tradeoff between feeding and swimming in heterogenous environments, which manifests as distinct flow patterns or "eigen-strokes" representing each behavior---potentially implicating neuronal control of cilia. This quantitative interplay between larval form and hydrodynamic function may generalize to other invertebrates with ciliary bands, and illustrates the potential effects of active boundary conditions in other biological and synthetic systems.

==> anc/supplementary_videos.txt <==
Links to individual supplementary videos:

S1: https://vimeo.com/album/4234825/video/190054168
S2: https://vimeo.com/album/4234825/video/190058931
S3: https://vimeo.com/album/4234825/video/190059000
S4: https://vimeo.com/album/4234825/video/190059138
S5: https://vimeo.com/album/4234825/video/190059229
S6: https://vimeo.com/album/4234825/video/190059343
S7: https://vimeo.com/album/4234825/video/190059408
S8: https://vimeo.com/album/4234825/video/190060517
S9: https://vimeo.com/album/4234825/video/190060518
S10: https://vimeo.com/album/4234825/video/190060519
S11: https://vimeo.com/album/4234825/video/190107827
S12: https://vimeo.com/album/4234825/video/190107841
S13: https://vimeo.com/album/4234825/video/190107848
S14: https://vimeo.com/album/4234825/video/190107855
S15: https://vimeo.com/album/4234825/video/190107870
